Perturbative Holonomy Potentials and Vacua in Chiral Supersymmetric Gauge Theories

We present a Wilsonian framework, globally controlled across the holonomy space, for determining the perturbative data governing the vacua of chiral supersymmetric gauge theories on a circle. This allows lifting the Intriligator--Seiberg classification of semiclassical vacua in 3d $\mathcal{N}=2$ Chern--Simons-matter theories to $\mathbb{R}^3\times S^1$. The framework is showcased by finding a rich set of vacuum sectors in a simple U(1) model and by reproducing on flat space the R-twisted reduction (first diagnosed on $S^3\times S^1$) of an SU(2) Maruyoshi--Song theory to the Gang--Yamazaki theory.

==> u1_ir_supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    117361,       3030]
NotebookOptionsPosition[    110175,       2904]
NotebookOutlinePosition[    110648,       2922]
CellTagsIndexPosition[    110605,       2919]
WindowTitle->Abelian wall SCFTs: calculations
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Abelian wall theory at the origin: inherited R-symmetries, F-maximization, \
and the index\
\>", "Title",
 CellChangeTimes->{{3.9999630855167007`*^9, 
  3.999963106286229*^9}},ExpressionUUID->"579d7679-46ad-4a24-a028-\
378384cac154"],

Cell["Computational companion to the PRL supplemental material", "Subtitle",ExpressionUUID->"e2414670-178a-4361-9a74-a1e98d664c9e"],

Cell[CellGroupData[{

Cell["Read this first", "Section",ExpressionUUID->"20652462-5885-4044-8113-bf9084316bb2"],

Cell["\<\
This notebook studies U(1)_0 with charges {1,5,-7,-8,9}, zero FI parameter, \
and W=0. It starts from an anomaly-free four-dimensional reference. A \
reference R-symmetry and a restriction on the final IR R-symmetry are \
different choices: the inherited-only stationarity problem below gives a \
saddle. The full W=0 three-dimensional theory has an additional matter flavor \
direction. Retaining it gives the self-consistent F-maximum reported in the \
supplement. No unspecified monopole superpotential is assumed.\
\>", "Text",
 CellChangeTimes->{{3.999963124648506*^9, 
  3.999963135800559*^9}},ExpressionUUID->"22f84e67-6c10-4c40-922c-\
00fecdecc0ed"],

Cell["\<\
Evaluate the input cells from top to bottom in a fresh kernel (Evaluation > \
Evaluate Notebook). The first input clears Global`. No external packages, \
internet access, imported files, or front-end automation are used. The \
default computation is self-contained; it does not read the numerical answers \
from a data file. Standard Wolfram Language features available in Mathematica \
13 are used. Computational cells were checked in a native Mathematica \
\[OpenCurlyDoubleQuote]13.0.1 for Microsoft Windows (64-bit)\
\[CloseCurlyDoubleQuote] installation. The numerical routines intentionally \
do not use Quiet or turn messages off. The final validation table \
distinguishes a successful computation from the physical status of a saddle.\
\>", "Text",
 CellChangeTimes->{
  3.9999674111984663`*^9, {3.9999674420735455`*^9, 
   3.9999674730264378`*^9}},ExpressionUUID->"041ce19c-75da-425b-ac06-\
0377ace43e0a"],

Cell[CellGroupData[{

Cell["References", "Subsection",ExpressionUUID->"730c4b53-2d11-4902-bf4e-78f0af104b9f"],

Cell["\<\
Jafferis, arXiv:1012.3210 (sphere localization); Closset et al., \
arXiv:1205.4142 (F-maximization and Hessian); Intriligator and Seiberg, \
arXiv:1305.1633, Secs. 2 and 4.1 (global charges and higher-charge \
free-chiral orbifolds); Imamura and Yokoyama, arXiv:1101.0557 (index with \
general R-charges); Arabi Ardehali et al., arXiv:2409.18130, App. C (index \
conventions); Fazzi et al., arXiv:1808.04173 (currents in the index).\
\>", "Text",
 CellChangeTimes->{
  3.999963573060212*^9},ExpressionUUID->"abdbba17-7451-4911-a6a0-\
7f4f5cfebb55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Exact charge data and the inherited slice", "Section",ExpressionUUID->"9af9e814-8f70-4559-933b-42a2bf26cee8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"charges", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", "5", ",", " ", 
     RowBox[{"-", "7"}], ",", " ", 
     RowBox[{"-", "8"}], ",", " ", "9"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chargeSquares", " ", "=", " ", 
   RowBox[{"charges", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rReference", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", " ", 
     RowBox[{"14", "/", "15"}], ",", " ", 
     RowBox[{"43", "/", "42"}], ",", " ", "1", ",", " ", "1"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"flavor4D", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"-", "2"}], ",", " ", "2", ",", " ", 
       RowBox[{"-", "2"}], ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", " ", "6", ",", " ", "3", ",", " ", 
       RowBox[{"-", "2"}], ",", " ", 
       RowBox[{"-", "2"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", " ", 
       RowBox[{"-", "2"}], ",", " ", 
       RowBox[{"-", "7"}], ",", " ", "5", ",", " ", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"axial", " ", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"1", ",", " ", "5"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wp", " ", "=", " ", "MachinePrecision"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"basis3", " ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Orthogonalize", "[", 
     RowBox[{"N", "[", 
      RowBox[{"flavor4D", ",", " ", "wp"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"basis4", " ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Orthogonalize", "[", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{"flavor4D", ",", " ", "axial"}], "]"}], ",", " ", "wp"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"anomaly", "[", "r_", "]"}], " ", ":=", " ", 
   RowBox[{"Dot", "[", 
    RowBox[{"chargeSquares", ",", " ", 
     RowBox[{"r", " ", "-", " ", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vacuumPower", "[", "r_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Dot", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "charges", "]"}], ",", " ", 
      RowBox[{"1", " ", "-", " ", "r"}]}], "]"}], "/", "4"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9999636546963005`*^9, 3.9999636676549644`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d4589e6c-729e-4a41-a36e-3c0d77418bb0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"exactChecks", "=", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"\"\<Gauge cubic anomaly\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"charges", "^", "3"}], "]"}], "==", "0"}], ")"}]}], ",", 
     RowBox[{"\"\<Gauge linear sum\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "[", "charges", "]"}], "==", "0"}], ")"}]}], ",", 
     RowBox[{"\"\<Reference mixed R-gauge^2 anomaly\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"anomaly", "[", "rReference", "]"}], "==", "0"}], ")"}]}], 
     ",", 
     RowBox[{"\"\<Reference gauge-fixing\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{"charges", ",", "rReference"}], "]"}], "==", "0"}], ")"}]}], 
     ",", 
     RowBox[{"\"\<Inherited flavor gauge-fixing\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{"flavor4D", ",", "charges"}], "]"}], "==", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ")"}]}], ",", 
     RowBox[{"\"\<Inherited flavor anomaly\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{"flavor4D", ",", "chargeSquares"}], "]"}], "==", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ")"}]}], ",", 
     RowBox[{"\"\<Inherited rank\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatrixRank", "[", "flavor4D", "]"}], "==", "3"}], ")"}]}], 
     ",", 
     RowBox[{"\"\<Full matter rank\>\"", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"Append", "[", 
          RowBox[{"flavor4D", ",", "axial"}], "]"}], "]"}], "==", "4"}], 
       ")"}]}]}], "|>"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", "exactChecks", "]"}], "/.", " ", 
      RowBox[{"Rule", "->", "List"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Exact check\>\"", ",", "\"\<Result\>\""}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.999963677466176*^9, 3.999963692923149*^9}, {
  3.9999637803525057`*^9, 3.999963817226755*^9}, {3.999963985470098*^9, 
  3.999963988715762*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"56ce0d2c-a06a-4bec-9371-80156c4efaa1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Exact check\"\>", "\<\"Result\"\>"},
    {"\<\"Gauge cubic anomaly\"\>", "True"},
    {"\<\"Gauge linear sum\"\>", "True"},
    {"\<\"Reference mixed R-gauge^2 anomaly\"\>", "True"},
    {"\<\"Reference gauge-fixing\"\>", "True"},
    {"\<\"Inherited flavor gauge-fixing\"\>", "True"},
    {"\<\"Inherited flavor anomaly\"\>", "True"},
    {"\<\"Inherited rank\"\>", "True"},
    {"\<\"Full matter rank\"\>", "True"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.999963989782653*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"cdebb87f-b3db-44be-859b-f9d24e137be7"]
}, Open  ]],

Cell["\<\
The reference is r0={3/2,14/15,43/42,1,1}. The three integer flavor rows are \
orthogonal to both Q and Q^2. Their span gives the inherited anomaly-free \
slice after gauge fixing Q.r=0. The extra three-dimensional flavor vector is \
a={1,1,1,1,1}; its four-dimensional mixed anomaly is 220. In the full W=0 \
theory use r=r0+Transpose[flavor4D].t+s a, with topological mixing tau. The \
numerical solver uses orthonormal columns only for conditioning.\
\>", "Text",ExpressionUUID->"1b76959c-6be2-40ad-adea-e9d66edf9f2d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"t1", ",", "t2", ",", "t3", ",", "s", ",", "u"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"rInherited", "=", 
   RowBox[{"rReference", "+", 
    RowBox[{
     RowBox[{"Transpose", "[", "flavor4D", "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rFull", "=", 
    RowBox[{"rInherited", "+", 
     RowBox[{"s", " ", "axial"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"anomaly", "[", "rInherited", "]"}], "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"charges", ".", "rInherited"}], "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"anomaly", "[", "rFull", "]"}], "]"}], ",", 
   RowBox[{"vacuumPower", "[", "rReference", "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vacuumPower", "[", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "-", 
      RowBox[{"u", " ", 
       RowBox[{"flavor4D", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9999640279500833`*^9, 3.999964044195815*^9}, 
   3.9999640938072896`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"af0982f8-603e-4f5b-9432-5a12ee7681b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"220", " ", "s"}], ",", 
   RowBox[{"-", 
    FractionBox["1", "12"]}], ",", 
   FractionBox[
    RowBox[{"5", " ", "u"}], "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.999964098744359*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"631314c7-b3df-4701-aab9-9515e7473ae1"]
}, Open  ]],

Cell["\<\
Expected: {0,0,220 s,-1/12,5 u/2}. The negative vacuum-power value at r0 \
means the undeformed real-line sphere integral is not absolutely convergent \
there. This does not invalidate r0 as an affine reference. The actual \
inherited initial point below has positive decay. The axial coordinate s is a \
flavor mixing, not a change in gauge charges or a superpotential coupling.\
\>", "Text",ExpressionUUID->"c28ff18f-ea53-4e24-8766-5d0ca62ca5c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Sphere integral and derivatives", "Section",ExpressionUUID->"8e7456fb-aadc-41d4-a258-30207e5af44e"],

Cell["\<\
The sphere integral is Z(r,tau)=integral d sigma exp[2 pi tau sigma + sum_i \
ell(1-r_i+i Q_i sigma)] and F=-log|Z|. The implementation differentiates the \
integrand analytically before integration. The vector d \
log(integrand)/d(r,tau) has entries pi z cot(pi z) and 2 pi sigma. The \
Hessian uses the second derivative plus the connected second moment. This \
avoids differencing noisy integrals.\
\>", "Text",ExpressionUUID->"a2c9b095-0cc4-4dc4-a7c2-256cb2ce7bd4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"ellUpper", ",", "ell", ",", "logR1", ",", "logR2"}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ellUpper", "[", 
     RowBox[{"z_", "?", "NumericQ"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e", ",", "asym", ",", "correction"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "z", "]"}], "<", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{
           RowBox[{"-", "z"}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"z", "^", "3"}], "/", "9"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "4"}], " ", 
            RowBox[{
             RowBox[{"z", "^", "5"}], "/", "225"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Pi", "^", "6"}], " ", 
            RowBox[{
             RowBox[{"z", "^", "7"}], "/", "6615"}]}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"e", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", " ", "Pi", " ", "I", " ", "z"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"asym", "=", 
        RowBox[{
         RowBox[{"I", " ", "Pi", " ", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "/", "2"}]}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"Pi", "/", "12"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "e", "]"}], "<", 
          RowBox[{"10", "^", 
           RowBox[{"-", "30"}]}]}], ",", 
         RowBox[{"Return", "[", "asym", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "e", "]"}], "<", 
          RowBox[{"10", "^", 
           RowBox[{"-", "5"}]}]}], ",", 
         RowBox[{
          RowBox[{"correction", "=", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"e", "^", "j"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "/", "j"}], "+", 
                 RowBox[{"I", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "Pi", " ", 
                    RowBox[{"j", "^", "2"}]}], ")"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", 
           RowBox[{"asym", "+", "correction"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "e"}], "]"}]}], "+", 
        RowBox[{"I", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pi", " ", 
             RowBox[{"z", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "e"}], "]"}], "/", "Pi"}]}], ")"}], "/", 
          "2"}]}], "-", 
        RowBox[{"I", " ", 
         RowBox[{"Pi", "/", "12"}]}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ell", "[", 
     RowBox[{"z_", "?", "NumericQ"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Im", "[", "z", "]"}], "<", "0"}], ",", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"ellUpper", "[", 
        RowBox[{"Conjugate", "[", "z", "]"}], "]"}], "]"}], ",", 
      RowBox[{"ellUpper", "[", "z", "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"logR1", "[", 
     RowBox[{"z_", "?", "NumericQ"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "z", "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "8"}]}]}], ",", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "/", "3"}]}], "-", 
       RowBox[{
        RowBox[{"Pi", "^", "4"}], " ", 
        RowBox[{
         RowBox[{"z", "^", "4"}], "/", "45"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Pi", "^", "6"}], " ", 
        RowBox[{
         RowBox[{"z", "^", "6"}], "/", "945"}]}]}], ",", 
      RowBox[{"Pi", " ", "z", " ", 
       RowBox[{"Cot", "[", 
        RowBox[{"Pi", " ", "z"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"logR2", "[", 
    RowBox[{"z_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", "z", "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "8"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Pi", "^", "2"}], " ", 
       RowBox[{"z", "/", "3"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Pi", "^", "4"}], " ", 
       RowBox[{
        RowBox[{"z", "^", "3"}], "/", "45"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Pi", "^", "6"}], " ", 
       RowBox[{
        RowBox[{"z", "^", "5"}], "/", "315"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Pi"}], " ", 
       RowBox[{"Cot", "[", 
        RowBox[{"Pi", " ", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], " ", "z", " ", 
       RowBox[{
        RowBox[{"Csc", "[", 
         RowBox[{"Pi", " ", "z"}], "]"}], "^", "2"}]}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.999964263398012*^9, 3.999964263398012*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"6746445c-f80a-41e3-a08c-acf089331a30"],

Cell["\<\
The lower half-plane is evaluated by conjugation. Near z=0, removable \
singularities are replaced by Taylor series. For small e=exp(2 pi i z), the \
logarithm and dilogarithm are evaluated together using their convergent power \
series. This prevents machine underflow messages inside PolyLog for very \
small complex arguments. The discarded term at |e|<10^-30 and the fifth-order \
series error are far below the reported numerical precision; these are \
numerical approximations, not symbolic identities.\
\>", "Text",ExpressionUUID->"366c0a48-af99-4f23-86ac-3dc3d9c59677"],

Cell[CellGroupData[{

Cell["Contour and convergence", "Subsection",ExpressionUUID->"7d5d9fcd-7041-4f78-81c5-3446b6e417ae"],

Cell["\<\
For positive real sigma the quadratic asymptotic phase is +3 pi i sigma^2, \
because sum_i Q_i |Q_i|=-6. We rotate the positive ray to sigma=exp(i theta)t \
and the negative ray to sigma=-exp(-i theta)t, t>0. At theta=pi/4 this gives \
exp(-3 pi t^2) Gaussian damping. For 0<r_i<2 no determinant pole is crossed. \
On the real-contour convergence domain A(r)>|tau|/2, A=Sum[|Q|(1-r)]/4, this \
is an equivalent contour integral. Elsewhere it supplies analytic \
continuation. All reported final stationary points and the zero bracket lie \
in the real-contour convergence domain at tau=0.\
\>", "Text",ExpressionUUID->"75490d37-cbd0-45b9-8778-493f9f8ef35b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "makeRule", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"makeRule", "[", 
    RowBox[{"n_Integer", ",", "precision_", ",", "theta_", ",", "endpoint_"}],
     "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "beta", ",", "jacobi", ",", "eigenvalues", ",", "eigenvectors", ",", 
       "order", ",", "nodes", ",", "weights", ",", "edges", ",", "u", ",", 
       "w", ",", "phase"}], "}"}], ",", 
     RowBox[{
      RowBox[{"beta", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"j", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"j", "^", "2"}]}], "-", "1"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "precision"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"jacobi", "=", 
       RowBox[{
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"j", "+", "1"}]}], "}"}], "->", 
               RowBox[{"beta", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "j"}], "}"}], "->", 
               RowBox[{"beta", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "n"}], "}"}]}], "]"}], "//", "Normal"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eigenvalues", ",", "eigenvectors"}], "}"}], "=", 
       RowBox[{"Eigensystem", "[", "jacobi", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"order", "=", 
       RowBox[{"Ordering", "[", "eigenvalues", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nodes", "=", 
       RowBox[{"eigenvalues", "[", 
        RowBox[{"[", "order", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"weights", "=", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eigenvectors", "[", 
           RowBox[{"[", 
            RowBox[{"order", ",", "1"}], "]"}], "]"}], ")"}], "^", "2"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"edges", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "100"}], ",", 
           RowBox[{"3", "/", "100"}], ",", 
           RowBox[{"7", "/", "100"}], ",", 
           RowBox[{"3", "/", "20"}], ",", 
           RowBox[{"3", "/", "10"}], ",", 
           RowBox[{"3", "/", "5"}], ",", 
           RowBox[{"6", "/", "5"}], ",", 
           RowBox[{"12", "/", "5"}], ",", "endpoint"}], "}"}], ",", 
         "precision"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"edges", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "+", 
              RowBox[{"edges", "[", 
               RowBox[{"[", 
                RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ")"}], "/", "2"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"edges", "[", 
               RowBox[{"[", 
                RowBox[{"j", "+", "1"}], "]"}], "]"}], "-", 
              RowBox[{"edges", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ")"}], " ", 
            RowBox[{"nodes", "/", "2"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"Length", "[", "edges", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"w", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"edges", "[", 
              RowBox[{"[", 
               RowBox[{"j", "+", "1"}], "]"}], "]"}], "-", 
             RowBox[{"edges", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ")"}], " ", 
           RowBox[{"weights", "/", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"Length", "[", "edges", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"phase", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "theta"}], "]"}], ",", "precision"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Conjugate", "[", "phase", "]"}]}], " ", 
           RowBox[{"Reverse", "[", "u", "]"}]}], ",", 
          RowBox[{"phase", " ", "u"}]}], "]"}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", "phase", "]"}], " ", 
           RowBox[{"Reverse", "[", "w", "]"}]}], ",", 
          RowBox[{"phase", " ", "w"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.999964399582984*^9, 3.999964399582984*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"6d60741f-eddf-4281-9309-7e79045e4b71"],

Cell["\<\
Composite Gauss-Legendre quadrature is constructed by diagonalizing the \
Jacobi matrix (Golub-Welsch). No numerical-integration warning is hidden: the \
routine evaluates a finite weighted sum. Refining order, angle and endpoint \
checks the quadrature independently. The endpoint is a cutoff on the rotated \
parameter t, not the physical holonomy or a Wilsonian cutoff.\
\>", "Text",ExpressionUUID->"b6384236-4aad-4b25-82f7-42aa53a31468"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "sphereStats", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sphereStats", "[", 
    RowBox[{"r_List", ",", 
     RowBox[{"tau_", "?", "NumericQ"}], ",", "rule_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "z", ",", "lp", ",", "p", ",", "zz", ",", "first", 
       ",", "second", ",", "mean", ",", "hessian", ",", "weighted", ",", 
       "diag"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "w"}], "}"}], "=", "rule"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "r", "+", 
           RowBox[{"I", " ", "charges", " ", "#"}]}], ")"}], "&"}], "/@", 
        "x"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"lp", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"ell", "/@", "#"}], "]"}], "+", 
           RowBox[{"2", " ", "Pi", " ", "tau", " ", "#2"}]}], ")"}], "&"}], "@@@", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"z", ",", "x"}], "}"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"w", " ", 
        RowBox[{"Exp", "[", "lp", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zz", "=", 
       RowBox[{"Total", "[", "p", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"first", "=", 
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{"#1", ",", 
            RowBox[{"2", " ", "Pi", " ", "#2"}]}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"logR1", "/@", "#"}], "&"}], "/@", "z"}], ")"}], ",", 
           "x"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"second", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"logR2", "/@", "#"}], ",", "0"}], "]"}], "&"}], ")"}], "/@",
         "z"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mean", "=", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"MapThread", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#1", " ", "#2"}], "&"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "first"}], "}"}]}], "]"}], "]"}], "/", "zz"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"weighted", "=", 
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", " ", 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "#2", ",", "#2"}], "]"}]}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "first"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"diag", "=", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"MapThread", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#1", " ", "#2"}], "&"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "second"}], "}"}]}], "]"}], "]"}], "/", 
        "zz"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hessian", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Total", "[", "weighted", "]"}], "/", "zz"}], "-", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "mean", ",", "mean"}], "]"}], "+", 
        RowBox[{"DiagonalMatrix", "[", "diag", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<Z\>\"", "->", "zz"}], ",", 
        RowBox[{"\"\<F\>\"", "->", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "zz", "]"}], "]"}]}]}], ",", 
        RowBox[{"\"\<GradientLogAbs\>\"", "->", 
         RowBox[{"Re", "[", "mean", "]"}]}], ",", 
        RowBox[{"\"\<HessianLogAbs\>\"", "->", 
         RowBox[{"Re", "[", "hessian", "]"}]}]}], "|>"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9999644568138185`*^9, 3.9999644568138185`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1321718b-92bb-46e5-ae79-1dd8364a51d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Stationarity solver and the inherited-only test", "Section",ExpressionUUID->"7c032246-6195-4198-8df1-7aad50401555"],

Cell["\<\
This damped Newton routine solves the projected gradient equations. It does \
not assume that the answer is a maximum. Each step is bounded, remains within \
a pole-free domain, and must decrease the gradient norm. A Failure object is \
returned if a root cannot be resolved. Eigenvalues of minus the log|Z| \
Hessian classify the stationary point afterward. This distinction is \
essential in this example.\
\>", "Text",ExpressionUUID->"1d613d27-4909-456c-87a7-634fac86188d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"embedding", ",", "stationaryPoint"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"embedding", "[", "b_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"First", "[", "b", "]"}], "]"}]}], ",", "m"}], "}"}], ",", 
      RowBox[{
       RowBox[{"m", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", ";;", "5"}], ",", 
           RowBox[{"1", ";;", "d"}]}], "]"}], "]"}], "=", "b"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", 
           RowBox[{"d", "+", "1"}]}], "]"}], "]"}], "=", "1"}], ";", 
       "\[IndentingNewLine]", "m"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stationaryPoint", "[", 
    RowBox[{"b_List", ",", "startR_List", ",", "rule_List", ",", 
     RowBox[{"tolerance_", ":", 
      RowBox[{"10", "^", 
       RowBox[{"-", "10"}]}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "d", ",", "transform", ",", "v", ",", "r", ",", "st", ",", "g", ",", 
       "h", ",", "step", ",", "scale", ",", "candidate", ",", "candidateR", 
       ",", "candidateStats", ",", "candidateG", ",", "accepted", ",", 
       RowBox[{"history", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"count", "=", "0"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"First", "[", "b", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"transform", "=", 
       RowBox[{"embedding", "[", "b", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "b", "]"}], ".", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"startR", "-", "rReference"}], ",", "wp"}], "]"}]}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"0", ",", "wp"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r", "=", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"rReference", ",", "wp"}], "]"}], "+", 
        RowBox[{"b", ".", 
         RowBox[{"Take", "[", 
          RowBox[{"v", ",", "d"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"st", "=", 
       RowBox[{"sphereStats", "[", 
        RowBox[{"r", ",", 
         RowBox[{"Last", "[", "v", "]"}], ",", "rule"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"count", "<", "35"}], ",", 
        RowBox[{
         RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"g", "=", 
          RowBox[{
           RowBox[{"Transpose", "[", "transform", "]"}], ".", 
           RowBox[{"st", "[", "\"\<GradientLogAbs\>\"", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"h", "=", 
          RowBox[{
           RowBox[{"Transpose", "[", "transform", "]"}], ".", 
           RowBox[{"st", "[", "\"\<HessianLogAbs\>\"", "]"}], ".", 
           "transform"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"history", ",", 
           RowBox[{"{", 
            RowBox[{"count", ",", 
             RowBox[{"st", "[", "\"\<F\>\"", "]"}], ",", 
             RowBox[{"Norm", "[", 
              RowBox[{"g", ",", "Infinity"}], "]"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"g", ",", "Infinity"}], "]"}], "<", "tolerance"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"<|", 
             RowBox[{
              RowBox[{"\"\<R\>\"", "->", "r"}], ",", 
              RowBox[{"\"\<Tau\>\"", "->", 
               RowBox[{"Last", "[", "v", "]"}]}], ",", 
              RowBox[{"\"\<F\>\"", "->", 
               RowBox[{"st", "[", "\"\<F\>\"", "]"}]}], ",", 
              RowBox[{"\"\<Z\>\"", "->", 
               RowBox[{"st", "[", "\"\<Z\>\"", "]"}]}], ",", 
              RowBox[{"\"\<GradientNorm\>\"", "->", 
               RowBox[{"Norm", "[", 
                RowBox[{"g", ",", "Infinity"}], "]"}]}], ",", 
              RowBox[{"\"\<EigenvaluesF\>\"", "->", 
               RowBox[{"Sort", "[", 
                RowBox[{"Eigenvalues", "[", 
                 RowBox[{"-", "h"}], "]"}], "]"}]}], ",", 
              RowBox[{"\"\<Coordinates\>\"", "->", "v"}], ",", 
              RowBox[{"\"\<History\>\"", "->", "history"}]}], "|>"}], "]"}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"step", "=", 
          RowBox[{"LinearSolve", "[", 
           RowBox[{"h", ",", "g"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Norm", "[", "step", "]"}], ">", 
            RowBox[{"7", "/", "10"}]}], ",", 
           RowBox[{"step", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"7", "/", "10"}], ")"}], " ", 
             RowBox[{"step", "/", 
              RowBox[{"Norm", "[", "step", "]"}]}]}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"scale", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"accepted", "=", "False"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"scale", ">=", 
             RowBox[{"2", "^", 
              RowBox[{"-", "20"}]}]}], "&&", 
            RowBox[{"!", "accepted"}]}], ",", 
           RowBox[{
            RowBox[{"candidate", "=", 
             RowBox[{"v", "-", 
              RowBox[{"scale", " ", "step"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"candidateR", "=", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{"rReference", ",", "wp"}], "]"}], "+", 
              RowBox[{"b", ".", 
               RowBox[{"Take", "[", 
                RowBox[{"candidate", ",", "d"}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Min", "[", "candidateR", "]"}], ">", 
                RowBox[{"1", "/", "200"}]}], "&&", 
               RowBox[{
                RowBox[{"Max", "[", "candidateR", "]"}], "<", 
                RowBox[{"399", "/", "200"}]}], "&&", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"Last", "[", "candidate", "]"}], "]"}], "<", "3"}]}],
               ",", 
              RowBox[{
               RowBox[{"candidateStats", "=", 
                RowBox[{"sphereStats", "[", 
                 RowBox[{"candidateR", ",", 
                  RowBox[{"Last", "[", "candidate", "]"}], ",", "rule"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"candidateG", "=", 
                RowBox[{
                 RowBox[{"Transpose", "[", "transform", "]"}], ".", 
                 RowBox[{
                 "candidateStats", "[", "\"\<GradientLogAbs\>\"", "]"}]}]}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Norm", "[", "candidateG", "]"}], "<", 
                  RowBox[{"Norm", "[", "g", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"accepted", "=", "True"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"v", "=", "candidate"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"r", "=", "candidateR"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"st", "=", "candidateStats"}], ";"}]}], "]"}], 
               ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", "accepted"}], ",", 
              RowBox[{"scale", "=", 
               RowBox[{"scale", "/", "2"}]}]}], "]"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", "accepted"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"Failure", "[", 
             RowBox[{"\"\<LineSearch\>\"", ",", 
              RowBox[{"<|", 
               RowBox[{"\"\<History\>\"", "->", "history"}], "|>"}]}], "]"}], 
            "]"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Failure", "[", 
       RowBox[{"\"\<IterationLimit\>\"", ",", 
        RowBox[{"<|", 
         RowBox[{"\"\<History\>\"", "->", "history"}], "|>"}]}], "]"}]}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.999964531817043*^9, 3.999964531817043*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"54a24ac5-5eac-46b5-9318-5e41ee0bea30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Newton", " ", "solves", " ", 
     RowBox[{"stationarity", ".", " ", "Hessian"}], " ", "signs"}], ",", 
    RowBox[{"not", " ", "the", " ", 
     RowBox[{"optimizer", "'"}], "s", " ", "label"}], ",", 
    RowBox[{
     RowBox[{
     "determine", " ", "whether", " ", "a", " ", "stationary", " ", "point", 
      " ", "is", " ", "an", " ", "admissible", " ", "F"}], "-", 
     RowBox[{"maximum", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ruleMain", "=", 
     RowBox[{"makeRule", "[", 
      RowBox[{"24", ",", "wp", ",", 
       RowBox[{"Pi", "/", "4"}], ",", "4"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seedInherited", "=", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "5"}], "]"}], "+", 
      RowBox[{"110", " ", 
       RowBox[{"chargeSquares", "/", 
        RowBox[{"(", 
         RowBox[{"chargeSquares", ".", "chargeSquares"}], ")"}]}]}]}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restricted", "=", 
     RowBox[{"stationaryPoint", "[", 
      RowBox[{"basis3", ",", "seedInherited", ",", "ruleMain"}], "]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FailureQ", "[", "restricted", "]"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", "restricted", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Inherited-only result\>\"", ",", "\"\<Value\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<R\>\"", ",", 
         RowBox[{"restricted", "[", "\"\<R\>\"", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<tau\>\"", ",", 
         RowBox[{"restricted", "[", "\"\<Tau\>\"", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<F\>\"", ",", 
         RowBox[{"restricted", "[", "\"\<F\>\"", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<gradient norm\>\"", ",", 
         RowBox[{"restricted", "[", "\"\<GradientNorm\>\"", "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Hessian eigenvalues of F\>\"", ",", 
         RowBox[{"restricted", "[", "\"\<EigenvaluesF\>\"", "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Is a strict local maximum?\>\"", ",", 
         RowBox[{"AllTrue", "[", 
          RowBox[{
           RowBox[{"restricted", "[", "\"\<EigenvaluesF\>\"", "]"}], ",", 
           "Negative"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9999645830762143`*^9, 3.9999645969453516`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d05bfaa9-6a16-4d88-bb19-2e5c6cddecae"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Inherited-only result\"\>", "\<\"Value\"\>"},
    {"\<\"R\"\>", 
     RowBox[{"{", 
      RowBox[{
      "0.23020805917721843`", ",", "1.0430630420374993`", ",", 
       "0.9783516222512761`", ",", "0.9788789972207705`", ",", 
       "1.0259966737955981`"}], "}"}]},
    {"\<\"tau\"\>", "1.5573761149106323`*^-16"},
    {"\<\"F\"\>", "1.3408004903407624`"},
    {"\<\"gradient norm\"\>", "1.6375789613221059`*^-15"},
    {"\<\"Hessian eigenvalues of F\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.066723521345024`"}], ",", 
       RowBox[{"-", "3.604820575886228`"}], ",", 
       RowBox[{"-", "0.56955931493196`"}], ",", "6.435742364871359`"}], "}"}]},
    {"\<\"Is a strict local maximum?\"\>", "False"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9999646092442727`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"b920752a-b532-412c-843b-264c6146116b"]
}, Open  ]],

Cell["\<\
Expected inherited stationary charges: \
{0.2302080592,1.0430630420,0.9783516223,0.9788789972,1.0259966738}. \
F=1.3408004903. The Hessian of F has eigenvalues approximately \
{-5.06672352,-3.60482058,-0.56955931,+6.43574236}. This is a saddle, not an \
acceptable F-maximum. It is not used for the superconformal index. One saddle \
is not a proof that every other stationary point has been excluded.\
\>", "Text",
 CellChangeTimes->{
  3.999964650508049*^9},ExpressionUUID->"87bbcb31-41b9-4f0d-ab3f-\
4ccd33c481b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Evaluate", " ", "Z", " ", "itself", " ", "in", " ", "the", " ", "zero", 
    " ", 
    RowBox[{"search", ".", " ", "Do"}], " ", "not", " ", "take", " ", 
    RowBox[{
     RowBox[{"Log", "[", "0", "]"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"sphereZ", ",", "lineR", ",", "lineZ", ",", "bisectZero"}], 
     "]"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sphereZ", "[", 
      RowBox[{"r_List", ",", 
       RowBox[{"tau_", "?", "NumericQ"}], ",", "rule_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "w", ",", "z", ",", "exponent"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "w"}], "}"}], "=", "rule"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"z", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "r", "+", 
             RowBox[{"I", " ", "charges", " ", "#"}]}], ")"}], "&"}], "/@", 
          "x"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exponent", "=", 
         RowBox[{"MapThread", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"ell", "/@", "#1"}], "]"}], "+", 
             RowBox[{"2", " ", "Pi", " ", "tau", " ", "#2"}]}], "&"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "x"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Total", "[", 
         RowBox[{"w", " ", 
          RowBox[{"Exp", "[", "exponent", "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"lineR", "[", 
      RowBox[{"u_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "-", 
      RowBox[{"u", " ", 
       RowBox[{"flavor4D", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"lineZ", "[", 
      RowBox[{"u_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"sphereZ", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"lineR", "[", "u", "]"}], ",", "wp"}], "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{"0", ",", "wp"}], "]"}], ",", "ruleMain"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"bisectZero", "[", 
      RowBox[{"fun_", ",", "aa_", ",", "bb_", ",", "count_Integer"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"left", "=", 
          RowBox[{"N", "[", "aa", "]"}]}], ",", 
         RowBox[{"right", "=", 
          RowBox[{"N", "[", "bb", "]"}]}], ",", "fl", ",", "fr", ",", "mid", 
         ",", "fm"}], "}"}], ",", 
       RowBox[{
        RowBox[{"fl", "=", 
         RowBox[{"fun", "[", "left", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"fr", "=", 
         RowBox[{"fun", "[", "right", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"fl", " ", "fr"}], "<", "0"}], "]"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"Failure", "[", 
            RowBox[{"\"\<NotBracketed\>\"", ",", 
             RowBox[{"<|", 
              RowBox[{
               RowBox[{"\"\<Left\>\"", "->", "left"}], ",", 
               RowBox[{"\"\<Right\>\"", "->", "right"}], ",", 
               RowBox[{"\"\<FunctionValues\>\"", "->", 
                RowBox[{"{", 
                 RowBox[{"fl", ",", "fr"}], "}"}]}]}], "|>"}]}], "]"}], 
           "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mid", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"left", "+", "right"}], ")"}], "/", "2"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"fm", "=", 
            RowBox[{"fun", "[", "mid", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{
               RowBox[{"fl", " ", "fm"}], "<=", "0"}], "]"}], ",", 
             RowBox[{
              RowBox[{"right", "=", "mid"}], ";", "\[IndentingNewLine]", 
              RowBox[{"fr", "=", "fm"}]}], ",", 
             RowBox[{
              RowBox[{"left", "=", "mid"}], ";", "\[IndentingNewLine]", 
              RowBox[{"fl", "=", "fm"}]}]}], "]"}]}], ",", 
          RowBox[{"{", "count", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"left", "+", "right"}], ")"}], "/", "2"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"zeroU", "=", 
     RowBox[{"bisectZero", "[", 
      RowBox[{"lineZ", ",", 
       RowBox[{"117", "/", "1000"}], ",", 
       RowBox[{"141", "/", "1000"}], ",", "40"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FailureQ", "[", "zeroU", "]"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", "zeroU", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroData", "=", 
     RowBox[{"{", 
      RowBox[{"zeroU", ",", 
       RowBox[{"lineR", "[", "zeroU", "]"}], ",", 
       RowBox[{"vacuumPower", "[", 
        RowBox[{"lineR", "[", "zeroU", "]"}], "]"}], ",", 
       RowBox[{"lineZ", "[", "zeroU", "]"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Inherited zero line\>\"", ",", "\"\<Value\>\""}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<u at Z = 0\>\"", ",", "zeroU"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<R(u)\>\"", ",", 
         RowBox[{"zeroData", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A(R(u))\>\"", ",", 
         RowBox[{"zeroData", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<residual Z\>\"", ",", 
         RowBox[{"zeroData", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<bracket signs\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lineZ", "[", 
            RowBox[{"117", "/", "1000"}], "]"}], ",", 
           RowBox[{"lineZ", "[", 
            RowBox[{"141", "/", "1000"}], "]"}]}], "}"}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9999650330983315`*^9, 3.999965052048287*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"6c15b6be-551f-4fe3-a54b-3ff76a470997"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Inherited zero line\"\>", "\<\"Value\"\>"},
    {"\<\"u at Z = 0\"\>", "0.12377224261457379`"},
    {"\<\"R(u)\"\>", 
     RowBox[{"{", 
      RowBox[{
      "1.8664056983020165`", ",", "0.25736654431255723`", ",", 
       "0.6286832721562786`", ",", "1.2475444852291475`", ",", 
       "1.2475444852291475`"}], "}"}]},
    {"\<\"A(R(u))\"\>", "0.30943060653643484`"},
    {"\<\"residual Z\"\>", 
     RowBox[{"-", "7.660498498205732`*^-14"}]},
    {"\<\"bracket signs\"\>", 
     RowBox[{"{", 
      RowBox[{"0.05764434302623518`", ",", 
       RowBox[{"-", "0.15059103724487494`"}]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.99996507283379*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"2e89d38e-bcf7-452d-996d-8e3c8a2ca712"]
}, Open  ]],

Cell["\<\
The exact inherited line is r(u)={1+7u,1-6u,1-3u,1+2u,1+2u}. For 0<u<1/7 the \
charges lie between zero and two and A=5u/2>0. A zero occurs near \
u=0.1237722426. Thus -log|Z| is unbounded on this trial slice. The bisection \
deliberately evaluates Z, not Log[0]. This is a counterexample to using a \
global maximizer blindly, not evidence of supersymmetry breaking and not a \
proof excluding every possible local maximum.\
\>", "Text",ExpressionUUID->"5755cb16-bd58-48d2-b5e7-3172418d888b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Full W=0 theory, with the same anomaly-free reference", "Section",ExpressionUUID->"59e6ea86-8f66-4a57-ae1b-59c4ff40a24c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"full", "=", 
    RowBox[{"stationaryPoint", "[", 
     RowBox[{"basis4", ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "5"}], "]"}], ",", "ruleMain"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"FailureQ", "[", "full", "]"}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "full", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rStar", "=", 
    RowBox[{"full", "[", "\"\<R\>\"", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullParameters", "=", 
    RowBox[{"LeastSquares", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Append", "[", 
          RowBox[{"flavor4D", ",", "axial"}], "]"}], "]"}], ",", "wp"}], 
       "]"}], ",", 
      RowBox[{"rStar", "-", 
       RowBox[{"N", "[", 
        RowBox[{"rReference", ",", "wp"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"restrictedParameters", "=", 
    RowBox[{"LeastSquares", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "flavor4D", "]"}], ",", "wp"}], "]"}], ",", 
      RowBox[{
       RowBox[{"restricted", "[", "\"\<R\>\"", "]"}], "-", 
       RowBox[{"N", "[", 
        RowBox[{"rReference", ",", "wp"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<Full W = 0 extremization\>\"", ",", "\"\<Value\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<R\>\"", ",", "rStar"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<tau\>\"", ",", 
       RowBox[{"full", "[", "\"\<Tau\>\"", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<F\>\"", ",", 
       RowBox[{"full", "[", "\"\<F\>\"", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<parameters {t1,t2,t3,s}\>\"", ",", "fullParameters"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<gradient norm\>\"", ",", 
       RowBox[{"full", "[", "\"\<GradientNorm\>\"", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Hessian eigenvalues of F\>\"", ",", 
       RowBox[{"full", "[", "\"\<EigenvaluesF\>\"", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Is a strict local maximum?\>\"", ",", 
       RowBox[{"AllTrue", "[", 
        RowBox[{
         RowBox[{"full", "[", "\"\<EigenvaluesF\>\"", "]"}], ",", 
         "Negative"}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9999651626764665`*^9, 3.9999651626764665`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"99d045fa-8b02-48dc-8806-e51c91dc1d00"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Full W = 0 extremization\"\>", "\<\"Value\"\>"},
    {"\<\"R\"\>", 
     RowBox[{"{", 
      RowBox[{
      "0.4976122362701798`", ",", "0.45297352944661295`", ",", 
       "0.4182986988442603`", ",", "0.39721875955671226`", ",", 
       "0.37148456498447535`"}], "}"}]},
    {"\<\"tau\"\>", "3.167183263708219`*^-16"},
    {"\<\"F\"\>", "4.282376845181198`"},
    {"\<\"parameters {t1,t2,t3,s}\"\>", 
     RowBox[{"{", 
      RowBox[{
      "0.017563446671420336`", ",", "0.03245804651036708`", ",", 
       "0.019606133646624307`", ",", 
       RowBox[{"-", "0.6007689223128345`"}]}], "}"}]},
    {"\<\"gradient norm\"\>", "8.062032582913317`*^-16"},
    {"\<\"Hessian eigenvalues of F\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6.489885171203329`"}], ",", 
       RowBox[{"-", "4.9230691796422565`"}], ",", 
       RowBox[{"-", "4.815437977973421`"}], ",", 
       RowBox[{"-", "4.789328606220882`"}], ",", 
       RowBox[{"-", "0.041631160049896615`"}]}], "}"}]},
    {"\<\"Is a strict local maximum?\"\>", "True"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.999965170399474*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"43f1c9a1-c948-4903-a268-4ea5d8bcf948"]
}, Open  ]],

Cell["\<\
Expected R={0.4976122363,0.4529735294,0.4182986988,0.3972187596,0.3714845650},\
 tau=0, F=4.2823768452. All five physical Hessian eigenvalues are negative. \
The original integer-basis coordinates are \
{0.01756344667,0.03245804651,0.01960613365,-0.60076892231}. The negative \
final axial coordinate is allowed in the strict three-dimensional W=0 theory; \
the affine reference still descends from an anomaly-free 4d symmetry.\
\>", "Text",ExpressionUUID->"7ab088dc-f190-4db5-ace5-c9900440a724"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Vary", " ", "quadrature", " ", "order"}], ",", 
    RowBox[{"contour", " ", "angle"}], ",", 
    RowBox[{"and", " ", "endpoint", " ", 
     RowBox[{"independently", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ruleFine", "=", 
     RowBox[{"makeRule", "[", 
      RowBox[{"32", ",", "wp", ",", 
       RowBox[{"Pi", "/", "4"}], ",", "5"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleTilt", "=", 
     RowBox[{"makeRule", "[", 
      RowBox[{"32", ",", "wp", ",", 
       RowBox[{"Pi", "/", "6"}], ",", "5"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quadratureChecks", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<24 points / Pi/4 / endpoint 4\>\"", ",", "ruleMain"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<32 points / Pi/4 / endpoint 5\>\"", ",", "ruleFine"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<32 points / Pi/6 / endpoint 5\>\"", ",", "ruleTilt"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checksQuadrature", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"label", "=", 
            RowBox[{"rr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"rule", "=", 
            RowBox[{"rr", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"inheritedStats", "=", 
              RowBox[{"sphereStats", "[", 
               RowBox[{
                RowBox[{"restricted", "[", "\"\<R\>\"", "]"}], ",", 
                RowBox[{"N", "[", 
                 RowBox[{"0", ",", "wp"}], "]"}], ",", "rule"}], "]"}]}], ",", 
             RowBox[{"fullStats", "=", 
              RowBox[{"sphereStats", "[", 
               RowBox[{"rStar", ",", 
                RowBox[{"N", "[", 
                 RowBox[{"0", ",", "wp"}], "]"}], ",", "rule"}], "]"}]}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"label", ",", 
             RowBox[{"inheritedStats", "[", "\"\<F\>\"", "]"}], ",", 
             RowBox[{"fullStats", "[", "\"\<F\>\"", "]"}]}], "}"}]}], "]"}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"rr", ",", "quadratureChecks"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A", " ", "real"}], "-", 
     RowBox[{
     "contour", " ", "comparison", " ", "is", " ", "absolutely", " ", 
      "convergent", " ", "at", " ", "the", " ", "full", " ", 
      RowBox[{"maximum", "."}]}]}], "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleReal", "=", 
     RowBox[{"makeRule", "[", 
      RowBox[{"32", ",", "wp", ",", "0", ",", "3"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"realStats", "=", 
     RowBox[{"sphereStats", "[", 
      RowBox[{"rStar", ",", 
       RowBox[{"N", "[", 
        RowBox[{"0", ",", "wp"}], "]"}], ",", "ruleReal"}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"realContourDifference", "=", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"realStats", "[", "\"\<F\>\"", "]"}], "-", 
       RowBox[{"full", "[", "\"\<F\>\"", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Arbitrary", " ", "precision", " ", "is", " ", "an", " ", "independent", 
      " ", "evaluation"}], ",", 
     RowBox[{
      RowBox[{
      "not", " ", "a", " ", "claim", " ", "that", " ", "machine", " ", 
       "input", " ", "acquires", " ", "extra", " ", "physical", " ", 
       RowBox[{"digits", ".", "Rationalize"}], " ", "freezes", " ", "the", 
       " ", "numerical", " ", "input", " ", "exactly"}], ";", 
      RowBox[{
      "the", " ", "input", " ", "uncertainty", " ", "is", " ", "still", " ", 
       "about", " ", 
       RowBox[{"10", "^", 
        RowBox[{"-", "12."}]}]}]}]}], "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleHP", "=", 
     RowBox[{"makeRule", "[", 
      RowBox[{"24", ",", "40", ",", 
       RowBox[{"Pi", "/", "4"}], ",", "4"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rStarHP", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"rStar", ",", "0"}], "]"}], ",", "40"}], "]"}]}], ";"}], "\n",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"highPrecisionZ", "=", 
     RowBox[{"sphereZ", "[", 
      RowBox[{"rStarHP", ",", 
       RowBox[{"N", "[", 
        RowBox[{"0", ",", "40"}], "]"}], ",", "ruleHP"}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"highPrecisionDifference", "=", 
     RowBox[{"Abs", "[", 
      RowBox[{"highPrecisionZ", "-", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"full", "[", "\"\<Z\>\"", "]"}], ",", "40"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{"checksQuadrature", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<Quadrature\>\"", ",", "\"\<F inherited saddle\>\"", ",", 
           "\"\<F full maximum\>\""}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<Real contour |\[CapitalDelta]F|\>\"", ",", 
           "realContourDifference"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<High-precision |\[CapitalDelta]Z|\>\"", ",", 
           "highPrecisionDifference"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.999965676134056*^9, 3.999965676134056*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"9f5ef245-55e5-427a-9214-6fc3798a28ba"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quadrature\"\>", "\<\"F inherited saddle\"\>", "\<\"F full \
maximum\"\>"},
    {"\<\"24 points / Pi/4 / endpoint 4\"\>", "1.3408004903407627`", 
     "4.282376845181198`"},
    {"\<\"32 points / Pi/4 / endpoint 5\"\>", "1.3408004903407638`", 
     "4.282376845181198`"},
    {"\<\"32 points / Pi/6 / endpoint 5\"\>", "1.3408004903407644`", 
     "4.282376845181198`"},
    {"\<\"Real contour |\[CapitalDelta]F|\"\>", "0.`", ""},
    {"\<\"High-precision |\[CapitalDelta]Z|\"\>", 
     "1.3493796009020763081671199059102394461275`15.258608546505581*^-18", ""}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.999965684654455*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"ca6802e4-548e-4f00-a57b-882552d72264"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalChecks", "=", 
  RowBox[{"{", 
   RowBox[{"realContourDifference", ",", "highPrecisionDifference", ",", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"sphereZ", "[", 
       RowBox[{"rStar", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"1", "/", "5"}], ",", "wp"}], "]"}], ",", "ruleMain"}], 
       "]"}], "-", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"sphereZ", "[", 
        RowBox[{"rStar", ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "5"}], ",", "wp"}], "]"}], ",", 
         "ruleMain"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"anomaly", "[", "rStar", "]"}], ",", 
    RowBox[{"vacuumPower", "[", "rStar", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.999965759977019*^9, 3.9999657613348637`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"7363555f-4a33-47ae-a818-c92844c20e1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", 
   "1.3493796009020763081671199059102394461275`15.258608546505581*^-18", ",", 
   "1.7379002494622743`*^-18", ",", 
   RowBox[{"-", "132.16916290882364`"}], ",", "4.447079515818239`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.999965762953247*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"8adff894-8c23-40c8-a92c-e45758127745"]
}, Open  ]],

Cell["\<\
The high-precision check freezes the machine answer as an exact binary \
rational and reevaluates the integral at higher working precision. It checks \
the integration; it does not manufacture extra digits in the R-charges. The \
real-contour comparison is done at the full maximum, where the exponential \
decay is strong. The tau reflection identity supplies an independent check of \
the topological direction.\
\>", "Text",ExpressionUUID->"571df2d9-66c7-423d-b338-b9b4e1b5897e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Gauge-invariant operators and the mass-gap diagnostic", "Section",ExpressionUUID->"0341d064-05dd-4060-975d-1af1d52eda47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"quartics", "=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", "5"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Total", "[", "#", "]"}], "==", "4"}], "&&", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{"charges", ",", "#"}], "]"}], "==", "0"}]}], "&"}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lowMonomials", "=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", "5"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"Total", "[", "#", "]"}], "<=", "5"}], "&&", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{"charges", ",", "#"}], "]"}], "==", "0"}], "&&", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{"rStar", ",", "#"}], "]"}], "<", "2"}]}], "&"}]}], "]"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"operatorData", "=", 
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"#", ",", 
           RowBox[{"Dot", "[", 
            RowBox[{"rStar", ",", "#"}], "]"}]}], "}"}], "&"}], "/@", 
        "lowMonomials"}], ")"}], ",", "Last"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monopoleGauge", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Dot", "[", 
       RowBox[{"charges", ",", 
        RowBox[{"Abs", "[", "charges", "]"}]}], "]"}]}], "/", "2"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monopoleVacuumR", "=", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Abs", "[", "charges", "]"}], ",", 
       RowBox[{"1", "-", "rStar"}]}], "]"}], "/", "2"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<Quantity\>\"", ",", "\"\<Result\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<quartic exponent vectors\>\"", ",", "quartics"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<all polynomial chirals below R = 2\>\"", ",", "operatorData"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<lower bound for degree >= 6\>\"", ",", 
       RowBox[{"6", " ", 
        RowBox[{"Min", "[", "rStar", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<unit-flux vacuum gauge charge\>\"", ",", "monopoleGauge"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<unit-flux vacuum R-charge\>\"", ",", "monopoleVacuumR"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9999666732658772`*^9, 3.9999666732658772`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"d8ef628f-c81b-49c7-95ce-1939c0d48cd5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quantity\"\>", "\<\"Result\"\>"},
    {"\<\"quartic exponent vectors\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]},
    {"\<\"all polynomial chirals below R = 2\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "1"}], "}"}], ",", 
         "1.6610554921196088`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         "1.8664967008312328`"}], "}"}]}], "}"}]},
    {"\<\"lower bound for degree >= 6\"\>", "2.228907389906852`"},
    {"\<\"unit-flux vacuum gauge charge\"\>", "3"},
    {"\<\"unit-flux vacuum R-charge\"\>", "8.894159031636478`"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.999966675326848*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"d92afdd9-c60a-4a0e-a842-d5152bf4d2b2"]
}, Open  ]],

Cell["\<\
Only two polynomial chirals have R<2: Phi_5 Phi_-7^2 Phi_9 with \
R=1.6610554921 and Phi_1^2 Phi_5 Phi_-7 with R=1.8664967008. There are no \
invariants of degree less than four. Degree at least six has R>=6 min r>2, so \
the finite enumeration is sufficient for R<2. The bare flux vacuum has gauge \
charge +3|m| and requires electric dressing; its R-charge is already \
8.8941590316|m|. No candidate chiral is forced to decouple at the scalar \
unitarity bound. These are self-consistency checks, not a proof excluding \
every accidental symmetry.\
\>", "Text",ExpressionUUID->"1890d64c-2120-4ec5-8063-29e6e6058622"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Superconformal index: definition and localization", "Section",ExpressionUUID->"3d0f76fa-5591-49a5-99c6-cbaaf88a7ee8"],

Cell["\<\
We use Tr[(-1)^F exp(-beta(Delta-R-j3)) q^((Delta+j3)/2) product y^F u^J] on \
S^2. Only Delta-R-j3=0 contributes, so a scalar chiral primary has weight \
q^(R/2). This is the superconformal index, not the topologically twisted \
index. The Wilsonian k=0 is distinct from the holomorphic shifted level \
kPlus=k+Sum[Q_i^2]/2=110. In the gauge Q.r=0 and at tau=0, \
kGaugeRPlus=Sum[Q_i(r_i-1)]/2=0. The phase exp(i pi 110 m) is one.\
\>", "Text",ExpressionUUID->"e413baa9-8451-4466-96ee-98fac7c0c3b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kPlus", "=", 
   RowBox[{
    RowBox[{"Total", "[", "chargeSquares", "]"}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kGaugeRPlus", "=", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"charges", ",", 
       RowBox[{"rStar", "-", "1"}]}], "]"}], "/", "2"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "chiralBlock", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chiralBlock", "[", 
     RowBox[{
     "qq_Integer", ",", "rr_", ",", "flux_Integer", ",", "zz_", ",", 
      "qqIndex_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"zz", "^", 
         RowBox[{"(", 
          RowBox[{"-", "qq"}], ")"}]}], " ", 
        RowBox[{"qqIndex", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "qq"}], " ", 
            RowBox[{"flux", "/", "2"}]}], "+", "1", "-", 
           RowBox[{"rr", "/", "2"}]}], ")"}]}]}], ",", "qqIndex"}], "]"}], 
     "/", 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"zz", "^", "qq"}], " ", 
        RowBox[{"qqIndex", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "qq"}], " ", 
            RowBox[{"flux", "/", "2"}]}], "+", 
           RowBox[{"rr", "/", "2"}]}], ")"}]}]}], ",", "qqIndex"}], "]"}]}]}],
    ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"kPlus", ",", "kGaugeRPlus", ",", 
   RowBox[{"vacuumPower", "[", "rStar", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9999669308552217`*^9, 3.9999669308552217`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"fe3fb41e-3ca6-47fd-96ed-7fcbe4a19541"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"110", ",", "1.7763568394002505`*^-15", ",", "4.447079515818239`"}],
   "}"}]], "Output",
 CellChangeTimes->{3.9999669328001294`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"2beff4d7-30a2-42bd-b590-af381494d94b"]
}, Open  ]],

Cell["\<\
The origin sum-integral is Sum_m CT_z[z^(110m) product_i \
chiralBlock[Q_i,r_i,m,z,q]]. Rewriting finite products with negative powers \
gives (-1)^m q^(A|m|) z^(3|m|) times product_i (z^(-Q_i) q^(|Q_i \
m|/2+1-r_i/2);q)_infinity/(z^Q_i q^(|Q_i m|/2+r_i/2);q)_infinity. All \
remaining powers are positive and A=4.4470795158, so m=0 gives the complete \
answer below q^A. The notebook does not mistake a truncated flux sum for a \
proof: this analytical lower bound controls the truncation.\
\>", "Text",ExpressionUUID->"9bc9f7b5-fca7-489c-ba2c-ecd91e3b375f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Exact coefficients with nonrational exponents", "Section",ExpressionUUID->"bfba718d-65cc-41ef-acfa-030f20689d6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Integer", " ", "coefficients", " ", "with", " ", "exponents", " ", "n"}],
     "+", 
    RowBox[{
     RowBox[{
      RowBox[{"a", ".", "r"}], "/", "2"}], " ", "are", " ", "kept", " ", 
     RowBox[{"separately", ".", "An"}], " ", "inert", " ", "head", " ", "kk", 
     " ", "avoids", " ", "the", " ", "multi"}], "-", 
    RowBox[{
    "key", " ", "interpretation", " ", "of", " ", "lists", " ", "in", " ", 
     RowBox[{"Lookup", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "kk", ",", "energyR", ",", "plusKey", ",", "multiplyLetter", ",", 
      "originIndex", ",", "partitionsThrough", ",", "oneChiralBinomial", ",", 
      "originIndexBinomial", ",", "energyT", ",", "integerDeterminant", ",", 
      "endpointDirect", ",", "endpointProjection", ",", "nonzeroSeries"}], 
     "]"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"energyR", "[", 
      RowBox[{"key_", ",", "r_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v", "=", 
         RowBox[{"List", "@@", "key"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"First", "[", "v", "]"}], "+", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "v", "]"}], ",", "r"}], "]"}], "/", "2"}]}]}],
       "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"plusKey", "[", 
      RowBox[{"a_", ",", "b_", ",", "n_Integer"}], "]"}], ":=", 
     RowBox[{"kk", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"List", "@@", "a"}], ")"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"List", "@@", "b"}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nonzeroSeries", "[", "p_Association", "]"}], ":=", 
     RowBox[{"Select", "[", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"multiplyLetter", "[", 
      RowBox[{
      "p_Association", ",", "letter_", ",", "fermion_", ",", "bound_", ",", 
       "energy_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"out", "=", 
          RowBox[{"<|", "|>"}]}], ",", 
         RowBox[{"de", "=", 
          RowBox[{"energy", "[", "letter", "]"}]}], ",", "maxn", ",", "old", 
         ",", "coeff", ",", "new", ",", "n"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"TrueQ", "[", 
            RowBox[{"de", ">", "0"}], "]"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"Failure", "[", 
            RowBox[{"\"\<NonpositiveLetter\>\"", ",", 
             RowBox[{"<|", "|>"}]}], "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"old", "=", 
            RowBox[{"First", "[", "rule", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"coeff", "=", 
            RowBox[{"Last", "[", "rule", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"maxn", "=", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"bound", "-", 
                RowBox[{"energy", "[", "old", "]"}], "+", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "10"}]}]}], ")"}], "/", "de"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"TrueQ", "[", "fermion", "]"}], ",", 
             RowBox[{"maxn", "=", 
              RowBox[{"Min", "[", 
               RowBox[{"maxn", ",", "1"}], "]"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"new", "=", 
               RowBox[{"plusKey", "[", 
                RowBox[{"old", ",", "letter", ",", "n"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"out", ",", 
                RowBox[{"new", "->", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Lookup", "[", 
                    RowBox[{"out", ",", "new", ",", "0"}], "]"}], "+", 
                   RowBox[{"coeff", " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"TrueQ", "[", "fermion", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "n"}], ",", "1"}], 
                    "]"}]}]}], ")"}]}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", "maxn"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"rule", ",", 
            RowBox[{"Normal", "[", "p", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nonzeroSeries", "[", "out", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"originIndex", "[", 
      RowBox[{"r_List", ",", "bound_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"kk", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             "]"}], "->", "1"}], "|>"}]}], ",", "v", ",", "en"}], "}"}], ",", 
       RowBox[{
        RowBox[{"en", "=", 
         RowBox[{"Function", "[", 
          RowBox[{"key", ",", 
           RowBox[{"energyR", "[", 
            RowBox[{"key", ",", "r"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "=", 
               RowBox[{"ConstantArray", "[", 
                RowBox[{"0", ",", "6"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", "n"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", "1"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"en", "[", 
                  RowBox[{"kk", "@@", "v"}], "]"}], "<=", "bound"}], ",", 
                RowBox[{"p", "=", 
                 RowBox[{"multiplyLetter", "[", 
                  RowBox[{"p", ",", 
                   RowBox[{"kk", "@@", "v"}], ",", "False", ",", "bound", ",",
                    "en"}], "]"}]}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"Floor", "[", "bound", "]"}]}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "=", 
               RowBox[{"ConstantArray", "[", 
                RowBox[{"0", ",", "6"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"n", "+", "1"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"en", "[", 
                  RowBox[{"kk", "@@", "v"}], "]"}], "<=", "bound"}], ",", 
                RowBox[{"p", "=", 
                 RowBox[{"multiplyLetter", "[", 
                  RowBox[{"p", ",", 
                   RowBox[{"kk", "@@", "v"}], ",", "True", ",", "bound", ",", 
                   "en"}], "]"}]}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"Floor", "[", "bound", "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"KeySelect", "[", 
         RowBox[{"p", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"Rest", "[", 
               RowBox[{"List", "@@", "#"}], "]"}], ",", "charges"}], "]"}], "==",
             "0"}], "&"}]}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"partitionsThrough", "[", 
      RowBox[{"n_Integer", ",", "bound_Integer"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "bound"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{"[", 
               RowBox[{"j", "+", "1"}], "]"}], "]"}], "+=", 
             RowBox[{"c", "[", 
              RowBox[{"[", 
               RowBox[{"j", "-", "k", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "k", ",", "bound"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"n", ",", "bound"}], "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "c"}]}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"oneChiralBinomial", "[", 
      RowBox[{"i_Integer", ",", "r_List", ",", "bound_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"out", "=", 
          RowBox[{"<|", "|>"}]}], ",", "base", ",", "pow", ",", "nmax", ",", 
         "pa", ",", "pb", ",", "coeff", ",", "v", ",", "key"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"base", "=", 
            RowBox[{"b", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b", "+", "1"}], ")"}], "/", "2"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"base", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "-", "b"}], ")"}], " ", 
              RowBox[{
               RowBox[{"r", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", "2"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"pow", "<=", 
              RowBox[{"bound", "+", 
               RowBox[{"10", "^", 
                RowBox[{"-", "10"}]}]}]}], ",", 
             RowBox[{
              RowBox[{"nmax", "=", 
               RowBox[{"Floor", "[", 
                RowBox[{"bound", "-", "pow", "+", 
                 RowBox[{"10", "^", 
                  RowBox[{"-", "10"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"pa", "=", 
               RowBox[{"partitionsThrough", "[", 
                RowBox[{"a", ",", "nmax"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"pb", "=", 
               RowBox[{"partitionsThrough", "[", 
                RowBox[{"b", ",", "nmax"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coeff", "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "b"}], " ", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pa", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "+", "1"}], "]"}], "]"}], " ", 
                    RowBox[{"pb", "[", 
                    RowBox[{"[", 
                    RowBox[{"n", "-", "j", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
                 ";", "\[IndentingNewLine]", 
                 RowBox[{"v", "=", 
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"0", ",", "6"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"base", "+", "n"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
                  RowBox[{"a", "-", "b"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"key", "=", 
                  RowBox[{"kk", "@@", "v"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"out", ",", 
                   RowBox[{"key", "->", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    RowBox[{"out", ",", "key", ",", "0"}], "]"}], "+", 
                    "coeff"}], ")"}]}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"2", " ", 
              RowBox[{"bound", "/", 
               RowBox[{"r", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"2", " ", 
              RowBox[{"bound", "/", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"r", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}]}], 
           "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"nonzeroSeries", "[", "out", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"originIndexBinomial", "[", 
      RowBox[{"r_List", ",", "bound_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"kk", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             "]"}], "->", "1"}], "|>"}]}], ",", "local", ",", "out", ",", 
         "key"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"local", "=", 
            RowBox[{"oneChiralBinomial", "[", 
             RowBox[{"i", ",", "r", ",", "bound"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"out", "=", 
            RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"key", "=", 
               RowBox[{"plusKey", "[", 
                RowBox[{
                 RowBox[{"First", "[", "ra", "]"}], ",", 
                 RowBox[{"First", "[", "rb", "]"}], ",", "1"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"energyR", "[", 
                  RowBox[{"key", ",", "r"}], "]"}], "<=", 
                 RowBox[{"bound", "+", 
                  RowBox[{"10", "^", 
                   RowBox[{"-", "10"}]}]}]}], ",", 
                RowBox[{"AssociateTo", "[", 
                 RowBox[{"out", ",", 
                  RowBox[{"key", "->", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    RowBox[{"out", ",", "key", ",", "0"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Last", "[", "ra", "]"}], " ", 
                    RowBox[{"Last", "[", "rb", "]"}]}]}], ")"}]}]}], "]"}]}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"ra", ",", 
               RowBox[{"Normal", "[", "p", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"rb", ",", 
               RowBox[{"Normal", "[", "local", "]"}]}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"p", "=", 
            RowBox[{"nonzeroSeries", "[", "out", "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"KeySelect", "[", 
         RowBox[{"p", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"Rest", "[", 
               RowBox[{"List", "@@", "#"}], "]"}], ",", "charges"}], "]"}], "==",
             "0"}], "&"}]}], "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9999670207392087`*^9, 3.9999670207392087`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"e55a3133-36aa-4c16-bf18-35bad99cd71c"],

Cell["\<\
The inert key kk[n,a1,...,a5] represents the exact formal exponent n+Sum[a_i \
r_i]/2. Gauge charge is Q.a. Coefficients are integers. R-charges are used \
numerically only to decide the cutoff ordering. The independent check expands \
each chiral determinant by the q-binomial theorem, summing (-1)^b \
q^(b(b+1)/2+(a-b)r/2)/((q;q)_a(q;q)_b). It is independent of the sequential \
letter multiplication.\
\>", "Text",ExpressionUUID->"911289c4-3dfc-4c3b-a0a2-7f15f89d025c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"indexCutoff", "=", 
    RowBox[{"3", "/", "2"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"TrueQ", "[", 
       RowBox[{"0", "<", "indexCutoff", "<", 
        RowBox[{"vacuumPower", "[", "rStar", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
      "Print", "[", 
       "\"\<The chosen cutoff requires extra flux sectors; decrease it or add \
them.\>\"", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"originSeries", "=", 
    RowBox[{"originIndex", "[", 
     RowBox[{"rStar", ",", "indexCutoff"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"originSeriesIndependent", "=", 
    RowBox[{"originIndexBinomial", "[", 
     RowBox[{"rStar", ",", "indexCutoff"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"indexAgreement", "=", 
    RowBox[{
     RowBox[{"KeySort", "[", "originSeries", "]"}], "===", 
     RowBox[{"KeySort", "[", "originSeriesIndependent", "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"indexRows", "=", 
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Last", "[", "#", "]"}], ",", 
           RowBox[{"energyR", "[", 
            RowBox[{
             RowBox[{"First", "[", "#", "]"}], ",", "rStar"}], "]"}], ",", 
           RowBox[{"First", "[", "#", "]"}]}], "}"}], "&"}], ")"}], "/@", 
       RowBox[{"Normal", "[", "originSeries", "]"}]}], ",", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "&"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{"indexRows", ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Exact coefficient\>\"", ",", "\"\<Numerical exponent\>\"", ",", 
       "\"\<Exact affine key\>\""}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9999671118891134`*^9, 3.9999671118891134`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"6c612e96-69d8-4e4a-aaf6-55de7e299879"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Exact coefficient\"\>", "\<\"Numerical exponent\"\>", "\<\"Exact \
affine key\"\>"},
    {"1", "0.`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]},
    {"1", "0.8305277460598044`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1"}], "]"}]},
    {"1", "0.9332483504156164`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}]},
    {
     RowBox[{"-", "5"}], "1.`", 
     RowBox[{"kk", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]},
    {"1", "1.0687938945511204`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}]},
    {"1", "1.0872190233704058`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "0", ",", "3", ",", "1", ",", "1", ",", "0"}], "]"}]},
    {
     RowBox[{"-", "1"}], "1.1355455441355038`", 
     RowBox[{"kk", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}]},
    {"1", "1.1715144989069324`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "3", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]},
    {"1", "1.2043394386866242`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2"}], "]"}]},
    {
     RowBox[{"-", "1"}], "1.238266148491316`", 
     RowBox[{"kk", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]},
    {"1", "1.3070600430424362`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}], "]"}]},
    {"1", "1.3254851718617218`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "0", ",", "2", ",", "0"}], "]"}]},
    {
     RowBox[{"-", "1"}], "1.3738116926268198`", 
     RowBox[{"kk", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}]},
    {"1", "1.4426055871779402`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "3", ",", "2"}], "]"}]},
    {"1", "1.4610307159972256`", 
     RowBox[{"kk", "[", 
      RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "3", ",", "1"}], "]"}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.99996711390009*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"4811003d-d2ae-4c61-932f-08f0298a2a6f"]
}, Open  ]],

Cell["\<\
The leading answer is 1+q^0.8305277461+q^0.9332483504-5q+... . The -5q agrees \
with four ordinary flavor currents plus the topological current, with no \
marginal polynomial chiral operator at this R-assignment. At trial r_i=1/2 \
the two quartic operators both move to order q, giving -3q instead; that \
change is a regrading, not a different index. Negative coefficients at \
nonintegral powers are legitimate fermionic contributions, not numerical \
errors. Increase indexCutoff to 5/2 for a longer series; the flux bound still \
applies, though the computation is larger.\
\>", "Text",ExpressionUUID->"bd81d750-0df5-4dd0-bb75-fb2d01fcc5b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. End-to-end checks and interpretation", "Section",
 CellChangeTimes->{{3.9999630635593944`*^9, 
  3.999963063606287*^9}},ExpressionUUID->"a7591ae1-5ae4-4c9b-8ef4-\
74e385828af8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"numericalChecks", "=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<All exact anomaly and basis checks\>\"", "->", 
       RowBox[{"And", "@@", 
        RowBox[{"Values", "[", "exactChecks", "]"}]}]}], ",", 
      RowBox[{"\"\<Inherited stationarity resolved\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"restricted", "[", "\"\<GradientNorm\>\"", "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Inherited point is a saddle\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"restricted", "[", "\"\<EigenvaluesF\>\"", "]"}], "]"}], 
         "<", "0", "<", 
         RowBox[{"Max", "[", 
          RowBox[{"restricted", "[", "\"\<EigenvaluesF\>\"", "]"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"\"\<Inherited point obeys 4d anomaly\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"anomaly", "[", 
           RowBox[{"restricted", "[", "\"\<R\>\"", "]"}], "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Inherited zero lies in bracket\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"117", "/", "1000"}], "<", "zeroU", "<", 
         RowBox[{"141", "/", "1000"}]}], ")"}]}], ",", 
      RowBox[{"\"\<Zero residual small\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"lineZ", "[", "zeroU", "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Full stationarity resolved\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"full", "[", "\"\<GradientNorm\>\"", "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Full Hessian strictly negative\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"full", "[", "\"\<EigenvaluesF\>\"", "]"}], "]"}], "<", 
         "0"}], ")"}]}], ",", 
      RowBox[{"\"\<Topological mixing vanishes\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"full", "[", "\"\<Tau\>\"", "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Gauge representative fixed\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Dot", "[", 
           RowBox[{"charges", ",", "rStar"}], "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Contour/order stability\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"checksQuadrature", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "3"}], "]"}], "]"}], "-", 
            RowBox[{"full", "[", "\"\<F\>\"", "]"}]}], "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Real-contour agreement\>\"", "->", 
       RowBox[{"(", 
        RowBox[{"realContourDifference", "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Independent precision agreement\>\"", "->", 
       RowBox[{"(", 
        RowBox[{"highPrecisionDifference", "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ")"}]}], ",", 
      RowBox[{"\"\<Origin index methods agree\>\"", "->", "indexAgreement"}], 
      ",", 
      RowBox[{"\"\<Exactly five negative current terms at q\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Lookup", "[", 
          RowBox[{"originSeries", ",", 
           RowBox[{"kk", "[", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "]"}], ",", "0"}], "]"}], "==", 
         RowBox[{"-", "5"}]}], ")"}]}], ",", 
      RowBox[{"\"\<No low polynomial hits free-field bound\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"operatorData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], ">", 
         RowBox[{"1", "/", "2"}]}], ")"}]}]}], "|>"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", "numericalChecks", "]"}], "/.", " ", 
      RowBox[{"Rule", "->", "List"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Validation\>\"", ",", "\"\<Passed?\>\""}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.999967219045894*^9, 3.999967219045894*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"978f24c9-fb6d-45fd-bc4f-b60dd5eac309"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Validation\"\>", "\<\"Passed?\"\>"},
    {"\<\"All exact anomaly and basis checks\"\>", "True"},
    {"\<\"Inherited stationarity resolved\"\>", "True"},
    {"\<\"Inherited point is a saddle\"\>", "True"},
    {"\<\"Inherited point obeys 4d anomaly\"\>", "True"},
    {"\<\"Inherited zero lies in bracket\"\>", "True"},
    {"\<\"Zero residual small\"\>", "True"},
    {"\<\"Full stationarity resolved\"\>", "True"},
    {"\<\"Full Hessian strictly negative\"\>", "True"},
    {"\<\"Topological mixing vanishes\"\>", "True"},
    {"\<\"Gauge representative fixed\"\>", "True"},
    {"\<\"Contour/order stability\"\>", "True"},
    {"\<\"Real-contour agreement\"\>", "True"},
    {"\<\"Independent precision agreement\"\>", "True"},
    {"\<\"Origin index methods agree\"\>", "True"},
    {"\<\"Exactly five negative current terms at q\"\>", "True"},
    {"\<\"No low polynomial hits free-field bound\"\>", "True"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9999672234075127`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"94e28680-83fc-4e90-91fd-8583c62e7492"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<|", 
  RowBox[{
   RowBox[{"\"\<AllChecksPassed\>\"", "->", 
    RowBox[{"And", "@@", 
     RowBox[{"Values", "[", "numericalChecks", "]"}]}]}], ",", 
   RowBox[{"\"\<KernelUsedForThisRun\>\"", "->", "$Version"}], ",", 
   RowBox[{
   "\"\<RestrictedPhysicalStatus\>\"", "->", 
    "\"\<Saddle; not an SCFT R-assignment\>\""}], ",", 
   RowBox[{
   "\"\<FullPhysicalStatus\>\"", "->", 
    "\"\<Self-consistent W=0 F-maximum; no omitted accidental mixing \
assumed\>\""}], ",", 
   RowBox[{"\"\<IndexCutoff\>\"", "->", "indexCutoff"}], ",", 
   RowBox[{"\"\<EndpointCutoffInQ\>\"", "->", 
    RowBox[{"endpointOrder", "/", "4"}]}]}], "|>"}]], "Input",
 CellChangeTimes->{{3.9999672983466597`*^9, 3.9999672983466597`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"d1726036-1380-45e8-8860-98c933d26a09"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AllChecksPassed\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"KernelUsedForThisRun\"\>", 
    "\[Rule]", "\<\"13.0.1 for Microsoft Windows (64-bit) (January 28, \
2022)\"\>"}], ",", 
   RowBox[{"\<\"RestrictedPhysicalStatus\"\>", 
    "\[Rule]", "\<\"Saddle; not an SCFT R-assignment\"\>"}], ",", 
   RowBox[{"\<\"FullPhysicalStatus\"\>", 
    "\[Rule]", "\<\"Self-consistent W=0 F-maximum; no omitted accidental \
mixing assumed\"\>"}], ",", 
   RowBox[{"\<\"IndexCutoff\"\>", "\[Rule]", 
    FractionBox["3", "2"]}], ",", 
   RowBox[{"\<\"EndpointCutoffInQ\"\>", "\[Rule]", 
    FractionBox["endpointOrder", "4"]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9999673001338406`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"cdf1f927-2c0d-407d-a38a-79ecec2e76cf"]
}, Open  ]],

Cell["\<\
Interpretation boundary: the numerical inherited slice is not a substitute \
for specifying symmetry-breaking interactions. The full result applies to the \
matched perturbative W=0 theory and is evidence for an interacting SCFT at \
the origin of its Higgs cone. A UV completion generating a monopole \
superpotential could change the exact flavor symmetry, the mixing problem, \
and the protected spectrum. Neither the saddle nor a zero of Z at \
nonconformal trial R-charge proves absence of a supersymmetric vacuum. The \
root search displayed here is not an exhaustive classification of every \
possible stationary point on the inherited slice.\
\>", "Text",ExpressionUUID->"913f80f6-93f6-46b0-89da-26c4c1b03114"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1012.5, 495.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowTitle->"Abelian wall SCFTs: calculations",
Magnification->1.,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"db16ada0-1d69-4267-8385-334b2ac4fc45"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[626, 23, 243, 6, 160, "Title",ExpressionUUID->"579d7679-46ad-4a24-a028-378384cac154"],
Cell[872, 31, 131, 0, 53, "Subtitle",ExpressionUUID->"e2414670-178a-4361-9a74-a1e98d664c9e"],
Cell[CellGroupData[{
Cell[1028, 35, 89, 0, 67, "Section",ExpressionUUID->"20652462-5885-4044-8113-bf9084316bb2"],
Cell[1120, 37, 667, 11, 104, "Text",ExpressionUUID->"22f84e67-6c10-4c40-922c-00fecdecc0ed"],
Cell[1790, 50, 925, 15, 127, "Text",ExpressionUUID->"041ce19c-75da-425b-ac06-0377ace43e0a"],
Cell[CellGroupData[{
Cell[2740, 69, 87, 0, 54, "Subsection",ExpressionUUID->"730c4b53-2d11-4902-bf4e-78f0af104b9f"],
Cell[2830, 71, 558, 10, 81, "Text",ExpressionUUID->"abdbba17-7451-4911-a6a0-7f4f5cfebb55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3437, 87, 118, 0, 67, "Section",ExpressionUUID->"9af9e814-8f70-4559-933b-42a2bf26cee8"],
Cell[3558, 89, 2673, 78, 219, "Input",ExpressionUUID->"d4589e6c-729e-4a41-a36e-3c0d77418bb0"],
Cell[CellGroupData[{
Cell[6256, 171, 2452, 65, 143, "Input",ExpressionUUID->"56ce0d2c-a06a-4bec-9371-80156c4efaa1"],
Cell[8711, 238, 767, 17, 183, "Output",ExpressionUUID->"cdebb87f-b3db-44be-859b-f9d24e137be7"]
}, Open  ]],
Cell[9493, 258, 531, 7, 104, "Text",ExpressionUUID->"1b76959c-6be2-40ad-adea-e9d66edf9f2d"],
Cell[CellGroupData[{
Cell[10049, 269, 1374, 37, 143, "Input",ExpressionUUID->"af0982f8-603e-4f5b-9432-5a12ee7681b2"],
Cell[11426, 308, 340, 9, 48, "Output",ExpressionUUID->"631314c7-b3df-4701-aab9-9515e7473ae1"]
}, Open  ]],
Cell[11781, 320, 458, 6, 81, "Text",ExpressionUUID->"c28ff18f-ea53-4e24-8766-5d0ca62ca5c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12276, 331, 108, 0, 67, "Section",ExpressionUUID->"8e7456fb-aadc-41d4-a258-30207e5af44e"],
Cell[12387, 333, 479, 7, 81, "Text",ExpressionUUID->"a2c9b095-0cc4-4dc4-a7c2-256cb2ce7bd4"],
Cell[12869, 342, 5885, 177, 314, "Input",ExpressionUUID->"6746445c-f80a-41e3-a08c-acf089331a30"],
Cell[18757, 521, 587, 8, 104, "Text",ExpressionUUID->"366c0a48-af99-4f23-86ac-3dc3d9c59677"],
Cell[CellGroupData[{
Cell[19369, 533, 100, 0, 54, "Subsection",ExpressionUUID->"7d5d9fcd-7041-4f78-81c5-3446b6e417ae"],
Cell[19472, 535, 667, 9, 104, "Text",ExpressionUUID->"75490d37-cbd0-45b9-8778-493f9f8ef35b"],
Cell[20142, 546, 6083, 165, 314, "Input",ExpressionUUID->"6d60741f-eddf-4281-9309-7e79045e4b71"],
Cell[26228, 713, 451, 6, 81, "Text",ExpressionUUID->"b6384236-4aad-4b25-82f7-42aa53a31468"],
Cell[26682, 721, 4307, 119, 295, "Input",ExpressionUUID->"1321718b-92bb-46e5-ae79-1dd8364a51d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31038, 846, 124, 0, 67, "Section",ExpressionUUID->"7c032246-6195-4198-8df1-7aad50401555"],
Cell[31165, 848, 486, 7, 81, "Text",ExpressionUUID->"1d613d27-4909-456c-87a7-634fac86188d"],
Cell[31654, 857, 9290, 228, 733, "Input",ExpressionUUID->"54a24ac5-5eac-46b5-9318-5e41ee0bea30"],
Cell[CellGroupData[{
Cell[40969, 1089, 2955, 76, 276, "Input",ExpressionUUID->"d05bfaa9-6a16-4d88-bb19-2e5c6cddecae"],
Cell[43927, 1167, 1077, 25, 152, "Output",ExpressionUUID->"b920752a-b532-412c-843b-264c6146116b"]
}, Open  ]],
Cell[45019, 1195, 527, 10, 81, "Text",ExpressionUUID->"87bbcb31-41b9-4f0d-ab3f-4ccd33c481b5"],
Cell[CellGroupData[{
Cell[45571, 1209, 7212, 191, 676, "Input",ExpressionUUID->"6c15b6be-551f-4fe3-a54b-3ff76a470997"],
Cell[52786, 1402, 943, 23, 131, "Output",ExpressionUUID->"2e89d38e-bcf7-452d-996d-8e3c8a2ca712"]
}, Open  ]],
Cell[53744, 1428, 503, 7, 81, "Text",ExpressionUUID->"5755cb16-bd58-48d2-b5e7-3172418d888b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54284, 1440, 130, 0, 67, "Section",ExpressionUUID->"59e6ea86-8f66-4a57-ae1b-59c4ff40a24c"],
Cell[CellGroupData[{
Cell[54439, 1444, 2962, 84, 295, "Input",ExpressionUUID->"99d045fa-8b02-48dc-8806-e51c91dc1d00"],
Cell[57404, 1530, 1388, 33, 170, "Output",ExpressionUUID->"43f1c9a1-c948-4903-a268-4ea5d8bcf948"]
}, Open  ]],
Cell[58807, 1566, 506, 7, 104, "Text",ExpressionUUID->"7ab088dc-f190-4db5-ace5-c9900440a724"],
Cell[CellGroupData[{
Cell[59338, 1577, 6211, 164, 733, "Input",ExpressionUUID->"9f5ef245-55e5-427a-9214-6fc3798a28ba"],
Cell[65552, 1743, 910, 19, 132, "Output",ExpressionUUID->"ca6802e4-548e-4f00-a57b-882552d72264"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66499, 1767, 924, 23, 67, "Input",ExpressionUUID->"7363555f-4a33-47ae-a818-c92844c20e1e"],
Cell[67426, 1792, 382, 9, 35, "Output",ExpressionUUID->"8adff894-8c23-40c8-a92c-e45758127745"]
}, Open  ]],
Cell[67823, 1804, 492, 7, 81, "Text",ExpressionUUID->"571df2d9-66c7-423d-b338-b9b4e1b5897e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68352, 1816, 130, 0, 67, "Section",ExpressionUUID->"0341d064-05dd-4060-975d-1af1d52eda47"],
Cell[CellGroupData[{
Cell[68507, 1820, 3104, 95, 257, "Input",ExpressionUUID->"d8ef628f-c81b-49c7-95ce-1939c0d48cd5"],
Cell[71614, 1917, 1303, 32, 129, "Output",ExpressionUUID->"d92afdd9-c60a-4a0e-a842-d5152bf4d2b2"]
}, Open  ]],
Cell[72932, 1952, 628, 9, 104, "Text",ExpressionUUID->"1890d64c-2120-4ec5-8063-29e6e6058622"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73597, 1966, 126, 0, 67, "Section",ExpressionUUID->"3d0f76fa-5591-49a5-99c6-cbaaf88a7ee8"],
Cell[73726, 1968, 510, 7, 81, "Text",ExpressionUUID->"e413baa9-8451-4466-96ee-98fac7c0c3b2"],
Cell[CellGroupData[{
Cell[74261, 1979, 1797, 55, 181, "Input",ExpressionUUID->"fe3fb41e-3ca6-47fd-96ed-7fcbe4a19541"],
Cell[76061, 2036, 251, 5, 35, "Output",ExpressionUUID->"2beff4d7-30a2-42bd-b590-af381494d94b"]
}, Open  ]],
Cell[76327, 2044, 569, 8, 104, "Text",ExpressionUUID->"9bc9f7b5-fca7-489c-ba2c-ecd91e3b375f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76933, 2057, 122, 0, 67, "Section",ExpressionUUID->"bfba718d-65cc-41ef-acfa-030f20689d6f"],
Cell[77058, 2059, 17960, 458, 1208, "Input",ExpressionUUID->"e55a3133-36aa-4c16-bf18-35bad99cd71c"],
Cell[95021, 2519, 483, 7, 81, "Text",ExpressionUUID->"911289c4-3dfc-4c3b-a0a2-7f15f89d025c"],
Cell[CellGroupData[{
Cell[95529, 2530, 2362, 70, 295, "Input",ExpressionUUID->"6c612e96-69d8-4e4a-aaf6-55de7e299879"],
Cell[97894, 2602, 2627, 63, 311, "Output",ExpressionUUID->"4811003d-d2ae-4c61-932f-08f0298a2a6f"]
}, Open  ]],
Cell[100536, 2668, 656, 9, 104, "Text",ExpressionUUID->"bd81d750-0df5-4dd0-bb75-fb2d01fcc5b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101229, 2682, 186, 3, 67, "Section",ExpressionUUID->"a7591ae1-5ae4-4c9b-8ef4-74e385828af8"],
Cell[CellGroupData[{
Cell[101440, 2689, 4963, 126, 314, "Input",ExpressionUUID->"978f24c9-fb6d-45fd-bc4f-b60dd5eac309"],
Cell[106406, 2817, 1271, 26, 329, "Output",ExpressionUUID->"94e28680-83fc-4e90-91fd-8583c62e7492"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107714, 2848, 829, 19, 86, "Input",ExpressionUUID->"d1726036-1380-45e8-8860-98c933d26a09"],
Cell[108546, 2869, 858, 18, 117, "Output",ExpressionUUID->"cdf1f927-2c0d-407d-a38a-79ecec2e76cf"]
}, Open  ]],
Cell[109419, 2890, 728, 10, 127, "Text",ExpressionUUID->"913f80f6-93f6-46b0-89da-26c4c1b03114"]
}, Open  ]]
}, Open  ]]
}
]
*)


